Towards Remotely Verifiable Software Integrity in Resource-Constrained IoT Devices

Lower-end IoT devices typically have strict cost constraints that rule out usual security mechanisms available in general-purpose computers or higher-end devices. To secure low-end devices, various low-cost security architectures have been proposed for remote verification of their software state via integrity proofs. These proofs vary in terms of expressiveness, with simpler ones confirming correct binary presence, while more expressive ones support verification of arbitrary code execution. This article provides a holistic and systematic treatment of this family of architectures. It also compares (qualitatively and quantitatively) the types of software integrity proofs, respective architectural support, and associated costs. Finally, we outline some research directions and emerging challenges.

==> graphics_python/barplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# set width of bar\n",
    "barWidth = 1\n",
    " \n",
    "# set height of bar\n",
    "bars = [1.9, 4, 16, 18.1]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = [0, 1, 2, 3]\n",
    " \n",
    "# Make the plot\n",
    "plt.barh(r, width=bars, color=['darkgreen', 'darkred', 'darkblue','grey'], edgecolor='black' )\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('% Additional Look-Up Tables',fontsize=16)\n",
    "plt.yticks(r, ['VRASED', 'VRASED+RATA', 'VRASED+APEX', 'VRASED+APEX+RATA'], fontsize=16)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('lut_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 1\n",
    " \n",
    "# set height of bar\n",
    "bars = [4.6, 4.9, 6.2, 6.5]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = [0, 1, 2, 3]\n",
    " \n",
    "# Make the plot\n",
    "plt.barh(r, width=bars, color=['darkgreen', 'darkred', 'darkblue','grey'], edgecolor='black' )\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('% Additional Registers',fontsize=16)\n",
    "plt.yticks(r, ['VRASED', 'VRASED+RATA', 'VRASED+APEX', 'VRASED+APEX+RATA'], fontsize=16)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('reg_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [90, 82, 85]\n",
    "bars2 = [128, 127, 147]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='tomato', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r2, bars2, color='steelblue', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Code Size Increase',fontsize=16)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth/2 for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=16)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('code_size_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [1.6, 50, 8]\n",
    "bars2 = [1.8, 66, 11]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='tomato', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r2, bars2, color='steelblue', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Runtime Increase',fontsize=16)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth/2 for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=16)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=14)\n",
    "plt.tight_layout()\n",
    "plt.savefig('runtime_comparison.pdf')\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> pre-revision/graphics_python/barplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# set width of bar\n",
    "barWidth = 1\n",
    " \n",
    "# set height of bar\n",
    "bars = [1.9, 4, 16, 18.1]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = [0, 1, 2, 3]\n",
    " \n",
    "# Make the plot\n",
    "plt.barh(r, width=bars, color=['darkgreen', 'darkred', 'darkblue','grey'], edgecolor='black' )\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('% Additional Look-Up Tables',fontsize=16)\n",
    "plt.yticks(r, ['VRASED', 'VRASED+RATA', 'VRASED+APEX', 'VRASED+APEX+RATA'], fontsize=16)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('lut_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 1\n",
    " \n",
    "# set height of bar\n",
    "bars = [4.6, 4.9, 6.2, 6.5]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = [0, 1, 2, 3]\n",
    " \n",
    "# Make the plot\n",
    "plt.barh(r, width=bars, color=['darkgreen', 'darkred', 'darkblue','grey'], edgecolor='black' )\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('% Additional Registers',fontsize=16)\n",
    "plt.yticks(r, ['VRASED', 'VRASED+RATA', 'VRASED+APEX', 'VRASED+APEX+RATA'], fontsize=16)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('reg_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [90, 82, 85]\n",
    "bars2 = [128, 127, 147]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='tomato', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r2, bars2, color='steelblue', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Code Size Increase',fontsize=16)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth/2 for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=16)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('code_size_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnQAAAHWCAYAAAD+VRS3AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABj20lEQVR4nO3deXRM9/8/8Odk3xMkQiKrJQlSxNaKJSXWogglKZLQj61ahLaifIJaWj6hVEtLiKWqdoLGViGRIoitBFWREEqCJLJJ5P7+8Jv5ZjozyeRmskw8H+fMOZl73/fe1yQzd565977fVyIIggAiIiIi0lo61V0AEREREVUMAx0RERGRlmOgIyIiItJyDHREREREWo6BjoiIiEjLMdARERERaTkGOiIiIiItx0BHREREpOX0qrsAbVBcXIy0tDSYm5tDIpFUdzlERERUiQRBQHZ2Nuzs7KCjox3Hvhjo1JCWlgYHB4fqLoOIiIiqUGpqKho1alTdZaiFgU4N5ubmAF7/YS0sLKq5GiIiIqpMWVlZcHBwkH3/awMGOjVIT7NaWFgw0BEREb0htOkyK+04MUxEREREKjHQEREREWk5BjoiIiIiLcdAR0RERKTlGOiIiIiItBwDHREREZGW47AlRERUIxUWFuLVq1fVXQbVErq6utDX16/uMioNAx0REdUoWVlZSE9PR0FBQXWXQrWMoaEhrK2ta+WYsgx0RERUY2RlZeHBgwcwMzODtbU19PX1tWpwV6qZBEFAYWEhMjMz8eDBAwCodaGOgY6IiGqM9PR0mJmZoVGjRgxypFHGxsYwNzfH/fv3kZ6eXusCHTtFEBFRjVBYWIiCggJYWloyzFGlkEgksLS0REFBAQoLC6u7HI1ioCMiohpB2gGiNl+4TtVP+v6qbR1uGOiIiKhG4dE5qky19f3FQEdERESk5RjoiIiItJCPj0+tPdpE5cderkREpBVSUlKQnp5e3WUoZW1tDUdHR9HLlzeYCYIgeluV7dmzZ/j+++9x8OBB3Lp1C1lZWbCyskKrVq3w/vvvIzg4GGZmZgCA5ORkuLi4lLk+Kysr2fN79+7B1dUVxcXFWLJkCT777LPKfDlag4GOiKgUtTlEaJOUlBR4uLshNy+/uktRysTYCDeSbor+e4SFhSlM+/bbb5GZmal0HgBs2rQJubm5orZXWY4fP44PPvgAT58+hYeHB4YNG4Z69eohIyMDp06dwqeffopvv/0Wd+7ckVuucePGGDlypNJ1GhkZyT1fv349iouLIZFIsH79ega6/4+BjohIhZSUFLi5eyA/r2Z9aUoZGZvgZtKNNyLUpaenIzcvH1u6ecLDyqy6y5Fz4/kLjDx5Fenp6aL/FnPnzlWYFhkZiczMTKXzANS4v/vly5cxYMAAAMCWLVvw4YcfKrSJiYlBaGiowvQmTZqofJ0lFRcXIzIyEtbW1ujfvz8iIyMRHx+PTp06Vbh+bcdAR0SkQnp6OvLzcuHpNx2mNg7VXY6cnCepuLorvEIhQht5WJnBy7p2DQgrlo+PD06ePCl3+jUyMhLBwcHYsGED7OzsMHfuXFy6dAnGxsbo378/li1bhnr16gEAbt++DTc3N/Tp0weHDh1SWH92djYaNmyIRo0aISkpqcx6Pv30U+Tl5WHdunVKw5y05piYGHEvGMDRo0eRkpKCyZMnY/jw4YiMjERERAQDHRjoiIjKZGrjAAu7JtVdBpHa9u/fj4MHD2LAgAHo1KkTTp06hU2bNuHOnTuIi4sDADRt2hTvvvsuDh8+jNTUVDg4yP/TsnXrVuTk5OCjjz4qc3t//fUXTp06BQcHBwQHB5fa1tDQUPTrioiIAACMHj0a7du3h6urK7Zv344VK1bIrst7UzHQERER1TJRUVGIiYmBt7c3gNeD6Pr6+iImJgZnzpzB22+/DQAYP348fv/9d6xfv17hWr1169bBwMAAgYGBZW7v9OnTAIBu3bpBR6f8A2j89ddfSk+59unTR1ZrRkYG9u3bB3d3d7Rv3x4AMHLkSMyfPx+//vorxo4dW+7t1iYMdERERLVMQECALMwBgK6uLgIDAxETE4OEhARZSBo8eDBsbW2xYcMGzJkzRxbGrly5gvPnz2PYsGGwsbEpc3uPHj0CADRq1EhUvXfu3MG8efMUpltZWclq3bx5M16+fIlRo0bJ5o8ePRrz589HREQEA111F0BERESa1bZtW4Vp0rD1/Plz2TR9fX0EBwfj66+/xpEjR9CnTx8AwNq1awEA//nPf2RtIyMjkZycLLfOQYMGoXXr1hWut3fv3oiOji61TUREBCQSiVxv2MaNG6NTp06Ij4/HjRs34OHhUeFatBUDHRERUS1jYaHYcURP7/VX/r/vYTpu3Dh88803WLduHfr06YP8/Hz8/PPPcHFxga+vr6xdZGQkTp48Kbess7MzWrdujQYNGgAAHjx4oOmXAgA4e/Ysrl27hnfffVehE9Do0aMRHx+P9evXY+nSpZWyfW3AQEdERPQGc3FxQa9evbB//348fvwYR48exbNnzzB9+nS5AY9L650qPb0bExOD4uJiUdfRlUbaGeLEiRMqB2HetGkTFi1aBH19fY1uW1sw0BEREb3hxo8fj8OHD2Pjxo04dOgQdHV1y+ytWlKTJk3QtWtXnDp1Chs3bix12YKCgnL1dM3JycG2bdtgYmICf39/pW0SEhJw5coVHDhwAIMHD1Z73bUJAx0REdEbbsCAAbCzs8Py5cvx6NEj2fPyWLFiBTp16oTJkyfDxMQEw4cPV2gTGxuLmTNnynrFqmPHjh3Izs7G6NGjsW7dOqVtjhw5gt69eyMiIuKNDXSaPSZKREREWkdPTw9jx47Fw4cPIQiCXGcIdbVu3RpRUVEwMjLCiBEj0KJFC0ycOBFffvklJk6ciLfeegtdu3bF48ePy7Ve6enW0o76+fr6olGjRoiOjkZaWlq5a68NGOiIiIhINt6cvb09+vbtK2odPXr0wO3bt/HVV1/BwsICv/76K5YsWYIdO3agXr16WLlyJS5duqT2+m7evIm4uDi4uLigW7duKtvp6OggMDAQr169QmRkpKjatR1PuRIRkda48fxFdZegoLJq+vcQIf+mrJNCUFAQgoKClLb38fGRu03YvyUmJgIAxowZA11dXXXLVFC3bl3Mnj0bs2fPLrOts7NzqTW5ubmVOr+kBQsWYMGCBWrXWdsw0BERUY1nbW0NE2MjjDx5tbpLUcrE2AjW1tbVXYZogiAgPDwcenp6ok63UvVjoCMiohrP0dERN5JuIj09vbpLUcra2lphfDRtcPXqVRw4cADx8fE4c+YMxo8fr3BPV9IODHRERKQVHB0dtTI01WQXLlzArFmzYGlpiVGjRuF///tfdZdEIjHQERERvaFKu+aOtAt7uRIRERFpOQY6IiIiIi3HQEdERESk5RjoiIiIiLQcAx0RERGRlmOgIyIiItJyDHREREREWo6BjoiIiEjLMdARERERaTkGOiIiIiItx1t/ERGRVkhJSUF6enp1l6GUtbW1Ru4zm5ycDBcXF7lpxsbGsLKygoeHB7y9vREYGIjGjRvLtYmJicG7776L8ePHY82aNUrXfe/ePbi6uqK4uBhLlizBZ599prSdOuuSioyMRHBwcKltAgMDERkZWaHXR2Wr8YHu5cuXWLNmDbZv347r168jNzcX1tbW8PT0RFBQEIYPH66wzLFjx7Bs2TKcO3cOOTk5cHJygp+fH0JDQ2FmZlYNr4KIiCoiJSUFbu4eyM/Lre5SlDIyNsHNpBsaCXUA0LhxY4wcORIAUFBQgMePH+PcuXP46quvsGjRInz++edYuHAhJBKJ2utcv349iouLIZFIsH79epWBTowePXqgc+fOSue1bt1aYVplvL43XY0OdPfv30fv3r1x/fp1WFtbw9vbG6ampkhNTcWpU6dgamqqEOiWL1+OkJAQSCQSdOnSBba2toiNjcWiRYuwa9cuxMXFwdrauppeERERiZGeno78vFx4+k2HqY1DdZcjJ+dJKq7uCkd6errGAl2TJk0wd+5chelxcXEYNWoUFi9eDF1dXXz11Vdqra+4uBiRkZGwtrZG//79ERkZifj4eHTq1Ekj9fr6+mLmzJlqt9f066MaHOjy8vLQs2dPJCUlYe7cuZg1axb09fVl83Nzc3Hr1i25ZRITEzF9+nTo6uoiKioKffv2lbUdOHAgjh8/jgkTJmDnzp1V+lqIiEgzTG0cYGHXpLrLqDadO3dGdHQ0WrVqhSVLlmDcuHFwcCg74B49ehQpKSmYPHkyhg8fjsjISERERGgs0GmK2NdHNbhTxOLFi5GUlIRx48YhLCxMLswBgImJicJh3MWLF0MQBAQHB8vCnLRtREQEdHR0sGvXLiQlJVXFSyAiItI4Nzc3fPDBB3j58iX27t2r1jIREREAgNGjR6Nz585wdXXF9u3b8eLFi0qsVBwxr49q6BG6wsJCrF69GgDUPsf/8uVLHDx4EAAQEBCgMN/JyQne3t6IjY3Fnj17EBoaqrmCiYiIqpCPjw82b96MhISEMttmZGRg3759cHd3R/v27QEAI0eOxPz58/Hrr79i7NixFa7n2LFjyM/PVzpvxIgRcHd3L9f6yvP66LUaGeguXryI9PR02NnZoUmTJrh69Sp2796NtLQ01KlTB126dEHfvn2ho/N/Bxhv3bqF3NzXF8u2a9dO6XrbtWuH2NhYJCYmVsnrICIiqgx2dnYAoFav382bN+Ply5cYNWqUbNro0aMxf/58REREaCTQHT9+HMePH1c6r3Xr1uUOdOV5ffRajQx0V65cAQA0atQIM2fOxJIlSyAIgmz+N998gzZt2mDv3r2yC1Dv3r0LALCysoK5ubnS9UrPw0vbEhER1XYRERGQSCSyXqXA616mnTp1Qnx8PG7cuAEPD48KbWPx4sXl6hRBmlcjr6HLyMgA8LqTwzfffINJkybh5s2byMzMxNGjR9GsWTMkJibivffeQ2FhIQAgOzsbAGBqaqpyvdIhS7KyskrdfkFBAbKysuQeRERENUVaWhoAwMbGptR2Z8+exbVr1+Dj46PQA3f06NEAXg9nUtOo+/ro/9TIQCc9GldYWAh/f3+sWrUKzZo1g4WFBXx9fXH06FEYGRnh2rVr2LZtm8a3v3jxYlhaWsoe7GFDREQ1SUxMDADIrolTRdoZ4sSJE5BIJHKPCRMmAAA2bdokOzhSU6j7+uj/1MhTriVPmY4fP15hvqOjI9577z3s2rULx44dw6hRo2TL5OTkqFyvtDePhYVFqdsPDQ1FSEiI7HlWVhZDHRER1Qi3bt3C9u3bYWhoiMGDB6tsl5OTg23btsHExAT+/v5K2yQkJODKlSs4cOBAqeuqSuq+PpJXIwOdq6ur0p+VtXn48CEAwNnZGQDw/PlzZGdnK72OLjU1Va6tKoaGhjA0NCxv2URERJXq9OnTGDlyJAoKChAWFgZ7e3uVbXfs2IHs7GyMHj0a69atU9rmyJEj6N27NyIiImpEeCrP6yN5NTLQeXl5QSKRQBAEpKenKz06Ju35Ir0uzs3NDSYmJsjNzcX58+fx7rvvKixz/vx52fqJiIhqqr/++kt2J4WXL1/Kbo119epV6OrqYvbs2QgLCyt1HdLTraXda9XX1xeNGjVCdHQ00tLSZL1LgdenaYOCgpQu17lzZ3z00Uey56UNW9KgQQPZ6V1Nvj6SVyMDXYMGDdC5c2fExsbi2LFjaNOmjdz8wsJCnDx5EgDQoUMHAICBgQHee+897NixA1u3blUIdPfu3UN8fDwA1Ij/QoiIqPxynqRWdwkKKqOmO3fuYN68eQD+7+b17u7umDNnjlo3r7958ybi4uLg4uKCbt26qWyno6ODwMBALFy4EJGRkZg1a5Zs3q1btxTuyFRSyUBX2rAlrVq1Ugh0FX19pEgilBwPpAY5fvw4fH19UadOHRw6dAhvv/02AKCoqAghISH47rvvYG5ujtu3b8PW1hbA6/Hr2rVrBx0dHRw4cAB9+vQBIH/rLz8/v3Lf+isrKwuWlpbIzMws8/o7Iqo9Ll68iLZt2+LtCd/WuNtNZaX9hTNrpuLChQu15qxDfn4+7t69CxcXFxgZGcnNS0lJgZu7B/LzcquputIZGZvgZtINjd3LlSpPae8zKW383q+RR+gAoEePHvjqq68wZ84cdOnSBR06dECDBg1w8eJFJCcnw9jYGL/88osszAGvT6WGh4cjJCQE/fr1Q7du3VC/fn3Exsbi4cOHcHNzw5o1a6rxVRERkRiOjo64mXSjxg40a21tzTBH1arGBjoAmD17Njp06IBvv/0WZ8+eRUJCAho0aICgoCB88cUXSkeenjZtGjw9PREeHo5z584hJycHjo6OCA0NRWhoqMpBh4mIqGZzdHRkaCJSoUYHOgDo1asXevXqVa5lfH194evrW0kVEREREdUsNXJgYSIiIiJSHwMdERERkZZjoCMiIiLScgx0RERERFqOgY6IiGqUGjo8KtUStfX9xUBHREQ1gq6uLoDXdwMiqizS95f0/VZbMNAREVGNoK+vD0NDQ2RmZtbaoyhUvQRBQGZmJgwNDaGvr1/d5WhUjR+HjoiI3hzW1tZ48OAB7t+/D0tLS+jr60MikVR3WaTlBEFAYWEhMjMz8eLFC9jb21d3SRrHQEdERDWG9L6Z6enpePDgQTVXQ7WNoaEh7O3tteb+rOXBQEdERDWKhYUFLCwsUFhYiFevXlV3OVRL6Orq1rrTrCUx0BERUY2kr69fq7+AiTSJnSKIiIiItBwDHREREZGWY6AjIiIi0nIMdERERERajoGOiIiISMsx0BERERFpOQY6IiIiIi3HQEdERESk5RjoiIiIiLQcAx0RERGRlmOgIyIiItJyDHREREREWo6BjoiIiEjLMdARERERaTkGOiIiIiItx0BHREREpOUY6IiIiIi0HAMdERERkZZjoCMiIiLScgx0RERERFqOgY6IiIhIyzHQEREREWk5BjoiIiIiLcdAR0RERKTl9Cq6gszMTCQkJODJkydwcnJCp06dNFEXEREREalJ9BG67OxsfPTRR6hfvz569+6NkSNHYt26dbL569atg52dHc6ePauRQomIiIhIOVGBLi8vDz4+Pli/fj3q1KmDvn37QhAEuTb9+/fHP//8g71792qiTiIiIiJSQVSgW7ZsGRITE+Hv7487d+7gwIEDCm0aNGgADw8PnDhxosJFEhEREZFqogLdr7/+igYNGiAiIgKmpqYq2zVr1gz3798XXRwRERERlU1UoLtz5w46dOgAIyOjUtuZmJggPT1dVGFEREREpB5RgU5XVxeFhYVltrt//36pR/CIiIiIqOJEBbrGjRvj8uXLKCoqUtnmxYsXuHLlCjw8PEQXR0RERERlExXoBg4ciIcPH2LBggUq2yxYsACZmZkYPHiw6OKIiIiIqGyiAt20adNgb2+Pr776CoMGDcLWrVsBAP/88w92796NESNGYOnSpXB2dsaECRNEFRYUFASJRFLqIz8/X+myFy5cwLBhw2BrawsjIyO4uLjgk08+wePHj0XVQkRERFSTibpThJWVFaKjozFw4EDs378fUVFRkEgkiI6ORnR0NARBgJOTE6Kioip8DZ23tzeaNGmidJ6urq7CtJ07d8Lf3x9FRUVo3749XFxccP78eaxatQo7duxAXFycyvURERERaSPRt/5q3rw5rl27hsjISBw6dAh///03iouL4eDggL59+2LcuHEwMTGpcIEfffQRgoKC1GqblpaGwMBAFBUV4ccff8S4ceMAAK9evUJQUBC2bNmCgIAAnD17FhKJpMK1EREREdUEFbqXq5GRESZMmCD6tKqmffvtt8jNzYWvr68szAGvj+StXr0aUVFRSEhIwJEjR9C7d+9qrJSIiIhIc0Tfy7Um2rNnDwAgICBAYZ6ZmRkGDhwIANi9e3eV1kVERERUmUQdoXv16hVycnJgYmICPb3/W0VeXh6WLFmCS5cuwdnZGZ999hns7OwqVOCJEydw9epVZGdno169eujQoQP69esHQ0NDuXbZ2dn466+/AADt2rVTuq527dph8+bNSExMrFBNRERERDWJqEA3f/58LFiwADExMejSpQsAQBAE+Pj44Pz58xAEARKJBLt378alS5dQp04d0QVu2rRJYVrDhg2xfv169OnTRzYtOTlZ9rOjo6PSdTk4OAAA7t69K7oeIiIioppGVKA7fvw4GjRoIAtzAGTXpzVr1gyTJk3Cb7/9hiNHjmDt2rX4/PPPy72NVq1aYcWKFejRowccHR2Rl5eHy5cvY+7cuYiPj8fAgQNx5MgR+Pj4AHh9hE5KVc9aMzMzAEBWVlap2y4oKEBBQYHseVntiahiUlJSauRtAm/cuFHdJRARqUVUoLt79y7c3d3lpu3btw8SiQQ///wz2rZti0mTJqFRo0bYuXOnqEA3bdo0uefm5ubo2bMnfH19MXjwYOzbtw9Tp07FpUuXxLyEUi1evBjz5s3T+HqJSFFKSgo83N2Qm6d8XEkiIiqbqECXkZGBBg0ayE07ffo07O3t0bZt29cr1tPD22+/jTNnzlS8yhIkEgnmzZuHffv24fLly0hNTYWDgwPMzc1lbXJycmBpaamw7IsXLwAAFhYWpW4jNDQUISEhsudZWVmy07VEpFnp6enIzcvHlm6e8LAyq+5y5BxKfYI5F/+q7jKIiMokKtDp6ekhJydH9vzZs2e4ffs2PvjgA7l25ubmyMzMrFiFSpS8P+z9+/fh4OAAJycn2bSUlBR4enoqLJeamgoAcHZ2LnX9hoaGCp0uiKhyeViZwcu69H+2qtqN5y+quwQiIrWIGrbE1dUVZ86cQXFxMQDgwIEDEAQBnTt3lmv3+PFj2NjYVLzKf8nIyJD9LD0yZ2FhIbsDxPnz55UuJ53u5eWl8ZqIiIiIqouoQDdw4EA8fvwY77//PlasWIEvvvgCurq6GDBggKyNIAhITEyEi4uLxoqV2rZtG4DXIc7NzU02ffDgwQAgu7dsSS9evEBUVBQAYMiQIRqviYiIiKi6iAp0n3/+OVq0aIGDBw9i2rRpePToET777DO54ULi4uKQnp6ucNROHZcuXcL+/ftRVFQkN724uBgRERGYNWsWAODTTz+Fvr6+bP7UqVNhYmKCY8eOYe3atbLpr169wqRJk/D8+XO0b98evXr1KndNRERERDWVqGvoLCwscO7cOezcuRP//PMP2rdvj27dusm1ycjIwJQpUzB8+PByrz85ORmDBw9GnTp14OXlBVtbWzx//hzXrl1DSkoKAMDf3x9hYWFyy9nZ2SEyMhL+/v4YN24cIiIi4OzsjISEBPz999+wtbXF1q1beR9XIiIiqlVE38vV2NgYo0aNUjl/0KBBGDRokKh1t2rVClOnTsX58+eRlJSE06dPQxAE2NraYujQoQgODka/fv2ULjts2DC4urpi0aJFiI2NRWJiIho2bIiPP/4Yc+bMga2traiaiIiIiGoq0YGuMrm4uGD58uWil2/bti127dqlwYqIiIiIaq4KB7qcnBz89ddfyMrKgiAIStt07dq1opshIiIiIhVEB7q///4bU6ZMQXR0tGz4EmUkEolC5wYiIiIi0hxRge7hw4d455138OTJE9jZ2aGoqAiPHz/GO++8g9u3byM9PR0SiQTvvPOOXC9UIiIiItI8UcOWfP3113jy5AlmzZqF+/fvo2/fvpBIJDh9+jQeP36M3377DU5OTjA2NsbRo0c1XTMRERERlSAq0B0+fBj29vYqb2Dfu3dv/Pbbbzh16hTCw8MrVCARERERlU5UoEtJSUHr1q2hq6v7eiU6r1dT8lo5Nzc3dOnSReldG4iIiIhIc0QFOn19fZiamsqeS39OT0+Xa1e/fn38/fffFSiPiIiIiMoiKtDZ2dkhNTVV9lx6v9bz58/Ltfvzzz9hYmJSgfKIiIiIqCyiAl3btm1x48YN2SnWHj16QBAEzJw5E3/++Seys7OxaNEiXL16Fa1atdJowUREREQkT1Sg69OnD54/f47o6GgAwFtvvYVBgwbh+vXreOutt2BlZYU5c+ZAR0dH4X6rRERERKRZogLdiBEjkJqaCh8fH9m0LVu2YPLkyahfvz709PTg6emJHTt2wNvbW1O1EhEREZESogYW1tPTg729vdw0ExMTrFy5EitXrtRIYURERESkHlFH6IiIiIio5hB9L1ep69evIz4+Hk+ePEGLFi0wcOBAAEBxcTGKiopgYGBQ4SKJiIiISDXRR+hSU1Ph6+sLT09PjB8/HrNnz8bevXtl89euXQtjY2McP35cE3USERERkQqiAt3Tp0/RrVs3/P7772jRogUmTpwIQRDk2nzwwQfQ0dHB/v37NVIoERERESknKtB98803SE5OxowZM3D58mWsWrVKoU2dOnXg6emJuLi4ChdJRERERKqJCnT79u2Ds7Mzvv76a0gkEpXtXF1dkZaWJro4IiIiIiqbqEB37949eHl5QUen9MUNDAzw9OlTUYURERERkXpEBTojIyNkZ2eX2S4lJQWWlpZiNkFEREREahIV6Nzd3XHx4kXk5OSobJOeno7Lly/jrbfeEl0cEREREZVNVKAbOnQoMjIyEBISguLiYqVtPvvsM+Tm5mL48OEVKpCIiIiISidqYOGPP/4YGzduxLp163DhwgUMGTIEAHDnzh0sW7YMO3bswLlz59C6dWsEBQVpsl4iIiIi+hdRgc7IyAiHDx/GsGHDEB8fj8TERABAXFwc4uLiIAgC2rdvj71790JfX1+jBRMRERGRPNG3/mrYsCHi4uJw+PBhHDx4EH///TeKi4vh4OCAvn374v333y91SBMiIiIi0gxRgW7Tpk0wNDTE8OHD0bt3b/Tu3VvTdRERERGRmkR1iggODkZkZKSGSyEiIiIiMUQFunr16qFu3bqaroWIiIiIRBAV6Dp27IgrV65ouhYiIiIiEkFUoPv8889x48YN/Pjjj5quh4iIiIjKSVSnCEEQMGHCBEyaNAm7du2Cn58fnJ2dYWxsrLR9165dK1QkEREREakmKtD5+PhAIpFAEAQcO3YMx48fV9lWIpGgqKhIdIFEREREVDpRga5r164cY46IiIiohhAV6GJiYjRcBhERERGJJapTBBERERHVHAx0RERERFpOVKD75Zdf4OrqiujoaJVtoqOj4erqip07d4oujoiIiIjKJjrQPX/+HN27d1fZ5t1338WzZ8/w888/iy6OiIiIiMomKtBduXIFb731FgwMDFS2MTQ0RKtWrXD58mXRxRERERFR2UQFukePHsHe3r7Mdvb29nj06JGYTRARERGRmkQFOhMTE2RkZJTZLiMjo9SjeERERERUcaICXYsWLXD69Gk8ffpUZZunT58iLi4O7u7uoosjIiIiorKJCnR+fn7IycnByJEjkZubqzA/Ly8Po0aNQl5eHoYOHVrhIomIiIhINVF3ihg/fjzWrl2Lw4cPo1mzZggICJAdiUtKSsIvv/yCtLQ0uLm5YdKkSRotmIiIiIjkiTpCZ2xsjMOHD8PLywtpaWkIDw/Hf/7zH/znP/9BeHg4Hjx4gNatWyM6OhomJiYaK/bzzz+HRCKBRCLBggULVLY7duwY+vXrB2traxgbG8Pd3R1ffvklXrx4obFaiIiIiGoKUUfoAKBRo0Y4d+4coqKiEB0djXv37gEAHB0d0adPHwwcOBASiURjhcbHxyM8PBwSiQSCIKhst3z5coSEhEAikaBLly6wtbVFbGwsFi1ahF27diEuLg7W1tYaq4uIiIiouokOdAAgkUgwcOBADBw4UFP1KJWbm4ugoCA0bNgQ7du3x969e5W2S0xMxPTp06Grq4uoqCj07dtXtvzAgQNx/PhxTJgwgXevICIiolpFK+7lGhoaitu3b+Onn36CpaWlynaLFy+GIAgIDg6WhTng9TArERER0NHRwa5du5CUlFQVZRMRERFViQoHulevXuHx48dISUlR+aiImJgYfPfddxg9ejT69eunst3Lly9x8OBBAEBAQIDCfCcnJ3h7ewMA9uzZU6GaiIiIiGoS0adcExIS8N///hcnT55EQUGBynYSiQRFRUWitvHixQuMGTMGtra2+Pbbb0tte+vWLdkQKu3atVPapl27doiNjUViYqKoeoiIiIhqIlGB7syZM+jevTvy8/MBAHXq1IGFhYVGCwOAGTNm4O7du9izZw/q1KlTatu7d+8CAKysrGBubq60jYODg1xbIiIiotpAVKALCwtDfn4+xowZg4ULF8LW1lbTdeHIkSP48ccfMWLECAwaNKjM9tnZ2QAAU1NTlW3MzMwAAFlZWaWuq6CgQO6oY1ntiYiIiKqTqGvozp49Czc3N6xdu7ZSwlxmZibGjh0LGxsbfPfddxpff1kWL14MS0tL2UN6ZI+IiIioJhIV6IqKitC6dWuNjjNX0tSpU3H//n2sWrVK7THjpKdZc3JyVLaRDixc1unh0NBQZGZmyh6pqalqVk5ERERU9USdcnV3d0d6erqma5HZs2cP9PT08MMPP+CHH36QmycdciQiIgLHjh1DgwYNsG3bNjg7OwMAnj9/juzsbKXX0UmDmbStKoaGhjA0NKz4CyEiIiKqAqIC3bhx4/Dpp5/izp07aNy4saZrAvD6KODJkydVzk9OTkZycjKcnJwAAG5ubjAxMUFubi7Onz+Pd999V2GZ8+fPAwC8vLwqpWYiIiKi6iDqlOu4cePg7++Pnj174tChQ3j16pVGi3r+/DkEQVD6CAwMBAB89dVXEAQBycnJAAADAwO89957AICtW7cqrPPevXuIj48HAAwePFij9RIRERFVJ1FH6FxdXQG8Pko2YMAA6OnpoWHDhtDRUcyHEokEd+7cqViVapo5cyZ27tyJDRs2wM/PD3369AHw+tZfY8eOxatXr+Dn5wd3d/cqqYeIiIioKogKdNKjYgAgCAIKCwtV3hGisjpOKOPl5YXw8HCEhISgX79+6NatG+rXr4/Y2Fg8fPgQbm5uWLNmTZXVQ0RERFQVRAW6mjww77Rp0+Dp6Ynw8HCcO3cOOTk5cHR0RGhoKEJDQ1UOOkxERESkrUQFOmlHhOoQGRmJyMjIUtv4+vrC19e3agoiIiIiqmaiOkUQERERUc3BQEdERESk5dQ65dq9e3fRG5BIJDh+/Ljo5YmIiIiodGoFupiYGNEbqMperkRERERvIrUCXVhYWGXXQUREREQiMdARERERaTl2iiAiIiLScgx0RERERFqOgY6IiIhIyzHQEREREWk5BjoiIiIiLcdAR0RERKTlGOiIiIiItBwDHREREZGW00ige/nyJR4+fIinT59qYnVEREREVA4VCnRbtmxBhw4dYGpqikaNGmHGjBmyeXv27EFAQADu3r1b4SKJiIiISDXRge6jjz5CYGAgzp8/D2NjYwiCIDe/WbNm2LZtG3bt2lXhIomIiIhINVGB7ueff8b69evRsmVLJCQkIDMzU6FNixYt0KhRI/z2228VLpKIiIiIVNMTs9BPP/0EMzMzHDhwAA4ODirbeXp64saNG6KLIyIiIqKyiTpCd/nyZXTs2LHUMAcAdevWxT///COqMCIiIiJSj6hAV1BQAEtLyzLbPXnyBLq6umI2QURERERqEhXo7O3tyzyVKggCrl+/DhcXF1GFEREREZF6RAW6Hj16ICkpCfv27VPZZvPmzbh//z569uwpujgiIiIiKpuoQDdjxgwYGhoiICAA3377LdLS0mTznj59ijVr1mDSpEkwNTXFp59+qrFiiYiIiEiRqEDXtGlTbNy4EcXFxZg+fTocHBwgkUiwceNG2NjY4OOPP0ZRUREiIyPh6Oio6ZqJiIiIqATRAwsPGzYMCQkJGDZsGMzNzSEIAgRBgJGREQYMGIA//vgDfn5+mqyViIiIiJQQNQ6dVMuWLbFt2zYIgoCMjAwUFxfD2toaOjoauUUsEREREamhQoFOSiKRwNraWhOrIiIiIqJy4qE0IiIiIi0n+ghdUVERduzYgePHjyMtLQ35+flK20kkEhw/flx0gURERERUOlGB7smTJ+jVqxeuXLkCQRBKbSuRSEQVRkRERETqERXoPv/8c1y+fBlNmjTBxIkT0bRpU5ibm2u6NiIiIiJSg6hAd+DAAdja2uLMmTOoW7eupmsiIiIionIQ1SkiLy8P3t7eDHNERERENYDoO0Xk5eVpuhYiIiIiEkFUoBs7dixiYmJw//59TddDREREROUkKtBNnjwZ/fv3R/fu3XH48GEUFxdrui4iIiIiUpPoceh+/PFHdOvWDf369YOenh4aNmyo9JZfEokEd+7cqVCRRERERKSaqECXmpqKLl26IDU1FYIgoLCwECkpKUrbchw6IiIiosolKtB98cUXSElJQefOnRESEoKmTZvCzMxM07URERERkRpEBbpjx47ByckJR48ehaGhoaZrIiIiIqJyED0OXYcOHRjmiIiIiGoAUYGuefPmePr0qaZrISIiIiIRRAW6Tz75BCdPnsS1a9c0XY/Mzz//jNGjR6NVq1aoX78+9PX1YWlpiQ4dOmDx4sV48eKFymWPHTuGfv36wdraGsbGxnB3d8eXX35Z6jJERERE2kpUoBs5ciRmzJiB7t2748cff1TZw7UiVq9ejS1btqCoqAheXl4YNmwY2rVrh2vXrmHWrFlo06YN0tLSFJZbvnw5evbsiejoaLRo0QIDBgxAZmYmFi1ahHbt2iE9PV3jtRIRERFVJ1GdInR1dWU/T5o0qdS2EokERUVF5d5GeHg4mjZtqnC/2IyMDAwaNAhxcXGYPn06fvnlF9m8xMRETJ8+Hbq6uoiKikLfvn0BALm5uRg4cCCOHz+OCRMmYOfOneWuh4iIiKimEnWEThAEtR9i7yLRsWNHhTAHAPXq1cOiRYsAAEeOHJGbt3jxYgiCgODgYFmYAwATExNERERAR0cHu3btQlJSkqiaiIiIiGoiUYGuuLi4XA9N09N7fWCxZC/bly9f4uDBgwCAgIAAhWWcnJzg7e0NANizZ4/GayIiIiKqLqICXXXKzs7G3LlzAQADBw6UTb916xZyc3MBAO3atVO6rHR6YmJi5RZJREREVIVE38u1qhw5cgRbt25FcXEx/vnnH/zxxx/Izs5Gnz598M0338ja3b17FwBgZWUFc3NzpetycHCQa0tERERUG9T4QHf9+nVs3LhRblpAQACWLVsGS0tL2bTs7GwAgKmpqcp1SW9PlpWVVeo2CwoKUFBQIHteVnsiIiKi6qRWoHN1dYVEIsGxY8fg4uICV1dXtTcgkUhw584d0QVOnToVU6dORWFhIVJSUrBv3z4sWLAA0dHR2LNnD7p27Sp63aosXrwY8+bN0/h6iYiIiCqDWoEuOTkZEokEhYWFsufqkkgkogr7N319fTRu3BghISHw9vbGO++8g5EjR+LmzZswNjaWnWbNyclRuQ7pwMIWFhalbis0NBQhISGy51lZWbLTtUREREQ1jVqBTnrNmb29vdzz6tKxY0c0b94cf/75J86fP48uXbrA2dkZAPD8+XNkZ2crvY4uNTUVAGRtVTE0NOR9aomIiEhrqBXonJycSn1eHaTXyj1+/BgA4ObmBhMTE+Tm5uL8+fN49913FZY5f/48AMDLy6vqCiUiIiKqZKKGLTl16hRu3bpVZrvbt2/j1KlTYjZRqvT0dFy+fBkA0KxZMwCAgYEB3nvvPQDA1q1bFZa5d+8e4uPjAQCDBw/WeE1ERERE1UVUoPPx8ZEbMkSVJUuWKD1SVpbr16/j559/Rn5+vsK8W7duYdiwYSgoKMDbb78NT09P2byZM2dCIpFgw4YNiI6Olk3Pzc3F2LFj8erVK/j5+cHd3b3cNRERERHVVKKHLREEQZN1yHn8+DFGjhyJ8ePHo02bNmjUqBFevnyJlJQUXLx4EcXFxfDw8MCvv/4qt5yXlxfCw8MREhKCfv36oVu3bqhfvz5iY2Px8OFDuLm5Yc2aNZVWNxEREVF1qNRx6J49ewYjI6NyL9eiRQssXLgQsbGxSEpKQmJiIgoLC1G3bl306NEDQ4YMQXBwsNKOC9OmTYOnpyfCw8Nx7tw55OTkwNHREaGhoQgNDVU56DARERGRtlI70KWkpMg9f/HihcI0qaKiIvz55584cuQIGjduXO6ibGxsMGvWrHIvJ+Xr6wtfX1/RyxMRERFpE7UDnbOzs9yYcrt27cKuXbtKXUYQBIwcOVJ8dURERERUJrUDnaOjoyzQpaSkwMTEBNbW1krbGhgYoFGjRvDz88PEiRM1UykRERERKaV2oCt5dwgdHR0MGzYM69evr4yaiIiIiKgcRHWK2LBhA5o0aaLpWoiIiIhIBFGBLjAwUNN1EBEREZFIFR625NWrV8jIyFA6CLCUo6NjRTdDRERERCqIDnQJCQn473//i5MnT6KgoEBlO4lEgqKiIrGbISIiIqIyiAp0Z86cQffu3WVH5erUqQMLCwuNFkZERERE6hEV6MLCwpCfn48xY8Zg4cKFsLW11XRdRERERKQmUYHu7NmzcHNzw9q1a+UGGyYiIiKiqqcjZqGioiK0bt2aYY6IiIioBhAV6Nzd3ZGenq7pWoiIiIhIBFGBbty4cYiNjcWdO3c0XQ8RERERlZPoQOfv74+ePXvi0KFDePXqlabrIiIiIiI1ieoU4erqCuD1/V0HDBgAPT09NGzYEDo6ivlQIpHwSB4RERFRJRIV6JKTk2U/C4KAwsJCpKSkKG3LjhNERERElUtUoLt7966m6yAiIiIikUQFOicnJ03XQUREREQiieoUQUREREQ1BwMdERERkZarUC9XdbCXKxEREVHlqnAvV1UkEgkEQWAvVyIiIqJKptFersXFxbh37x4OHDiA7777DqGhoQgODq5QgURERERUOo33cnVxcYGPjw86duwIf39/dOvWjb1iiYiIiCpRpXWKGDZsGDw8PLB48eLK2gQRERERoZJ7uXp4eCAhIaEyN0FERET0xqvUQPfgwQO8fPmyMjdBRERE9MartEC3ZcsW/PHHH2jevHllbYKIiIiIILJTxJgxY1TOy87ORlJSEq5fvw6JRIIpU6aILo6IiIiIyiYq0EVGRpbZxsLCAvPmzcPIkSPFbIKIiIiI1CQq0G3YsEHlPAMDA9jb26NDhw4wMjISXRgRERERqUdUoAsMDFS7bVFREfT0RG2GiIiIiNRQaZ0iiouLsW7dOjRr1qyyNkFEREREEHmErjTFxcXYvHkzFixYgL///lvTqyciIiKif1H7CF1GRgY++eQTODs7w9jYGM7OzpgyZQqePXsmaxMdHY2WLVtizJgxuHPnDiwtLbFo0aJKKZyIiIiIXlPrCF1OTg46d+6MW7duQRAEAEBKSgpWrVqF06dP48yZM5g9ezaWLl0KQRBgbGyMTz75BDNnzoSVlVVl1k9ERET0xlMr0K1cuRI3b96EgYEBAgMD8dZbbyErKwsHDhzAH3/8gaFDh2L//v0AgJEjR+Kbb75Bw4YNK7VwIiIiInpNrUC3f/9+6Ojo4NixY+jcubNsemhoKIKDg7Fx40ZIJBKsXLkSH3/8caUVS0RERESK1LqG7ubNm+jYsaNcmJOaOXMmAKBZs2YMc0RERETVQK1Al5WVBVdXV6XzGjduDABo1aqV5qoiIiIiIrWpFeiKi4uhr6+vdJ500GATExPNVUVEREREaqu0gYWJiIiIqGqoPbBwdHQ0unfvXu75EokEx48fF1cdEREREZVJ7UD36NEjPHr0qNzzJRKJuMqIiIiISC1qBbqwsLDKrkNOYWEhTp06hejoaMTExOD27dvIyclBvXr10KFDB4wfPx7vvfeeyuWPHTuGZcuW4dy5c8jJyYGTkxP8/PwQGhoKMzOzKnwlRERERJWvRga6kydPomfPngCABg0aoHPnzjA1NcX169cRFRWFqKgojBs3DmvWrFE4Arh8+XKEhIRAIpGgS5cusLW1RWxsLBYtWoRdu3YhLi4O1tbWVfp6iIiIiCpTjewUoaOjAz8/P5w6dQoPHz7EgQMH8Ouvv+Lq1avYtm0bdHV18dNPP2Hz5s1yyyUmJmL69OnQ1dXFwYMHcfLkSWzfvh137txBjx49cPPmTUyYMKGaXhURERFR5aiRga579+7YuXMnunTpojBv+PDhCAoKAgBs2rRJbt7ixYshCAKCg4PRt29f2XQTExNERERAR0cHu3btQlJSUqXWT0RERFSVamSgK0ubNm0AAKmpqbJpL1++xMGDBwEAAQEBCss4OTnB29sbALBnz54qqJKIiIioamhloLt9+zYAoGHDhrJpt27dQm5uLgCgXbt2SpeTTk9MTKzkComIiIiqjtYFukePHiEyMhIA4OfnJ5t+9+5dAICVlRXMzc2VLuvg4CDXloiIiKg2UHscupqgqKgII0eORGZmJjw9PTF+/HjZvOzsbACAqampyuWlQ5ZkZWWVup2CggIUFBTInpfVnoiIiKg6adURugkTJuD48eOoV68edu7cCQMDg0rZzuLFi2FpaSl7SI/sEREREdVEWhPopkyZgoiICNSpUwdHjx5Fs2bN5OZLT7Pm5OSoXMeLFy8AABYWFqVuKzQ0FJmZmbJHyc4XRERERDWNVpxynT59OlauXAkrKyscOXJE1su1JGdnZwDA8+fPkZ2drfQ6Omkwk7ZVxdDQEIaGhhWum4iIiKgqaOwI3cGDB9G5c2eYmZnB3NwcPj4+OHbsWIXX+/nnn2PZsmWwtLTEkSNHVPZgdXNzg4mJCQDg/PnzSttIp3t5eVW4LiIiIqKaQiOBbvv27RgwYAAuXboEDw8PODg44NSpU+jTpw+io6NFr3fmzJlYunQpLC0tcfToUbRv315lWwMDA9n9Xbdu3aow/969e4iPjwcADB48WHRNRERERDWNRgLdnDlz0LlzZ6SkpCAhIQHXr19HTEwMDA0NMXfuXFHrnD17Nr755htYWVmVGeakZs6cCYlEgg0bNsgFydzcXIwdOxavXr2Cn58f3N3dRdVEREREVBOpdQ1dfHw8OnXqpHReQUEBbt++jSVLlqBu3bqy6V27dkWvXr1EHaHbv38/Fi5cCABo0qQJvv/+e6XtrK2t8b///U/23MvLC+Hh4QgJCUG/fv3QrVs31K9fH7GxsXj48CHc3NywZs2actdDREREVJOpFei6dOmCCRMm4Ouvv1bobKCvrw99fX2kpaUpLJeWllbquHCqPH36VPbz+fPnVV4T5+TkJBfoAGDatGnw9PREeHg4zp07h5ycHDg6OiI0NBShoaEqBx0mIiIi0lZqBbqpU6di5cqV2LdvH1atWoVBgwbJ5uno6KBnz56YPXs2DA0N8c477yAnJwfr1q3D+fPn4e/vX+6igoKCEBQUVO7lpHx9feHr6yt6eSIiIiJtotY1dOHh4Th79ixsbW3h5+cHPz8/uSNyq1atgrm5Of7zn/+gZcuW6NixI3766Sc0btwYS5curbTiiYiIiKgc49B5eXkhISEB3377LcLCwtC8eXN8/fXXmDBhApydnXHt2jX8/PPPuHz5MiQSCby8vODv7y8bSoSIiIiIKke5BhbW0dFBSEgI/Pz8MGnSJEyaNAlbtmzB2rVr4eHhIXdvVSIiIiKqGqKGLXFycsLBgwexdetW3LlzB23atEFYWBhevnyp6fqIiIiIqAwVGoduxIgRSEpKwqhRo7BgwQK0bt0asbGxmqqNiIiIiNSgdqDLysrCsmXLMHToUPTp0wdjx47F/v37YWlpibVr1+LEiRMQBAE+Pj4YP348MjMzK7NuIiIiIvr/1LqGLjk5GT4+PkhNTYUgCLLpkZGR8Pf3x5YtW9C1a1dcvnwZixYtwtdff42oqCisXLkSQ4cOrbTiiYiIiEjNI3QhISFISUnBl19+ifv37yMvLw8XLlxA165d8csvv2Dv3r0AXt9Pde7cubh06RKaNGmC4cOHY+DAgZVZPxEREdEbT61Ad/z4cXTv3h3z58+HnZ0dDA0N0aZNG2zatAmCIODEiRNy7d3d3XHq1CmsXr0acXFxlVI4EREREb2mVqATBAESiURhunRaydOwJY0bNw5JSUkVKI+IiIiIyqJWoPPx8cHvv/+OBQsW4NGjR3j58iUuX76MwMBASCQS+Pj4qFy2fv36mqqViIiIiJRQq1PE8uXLcenSJfz3v/9FWFiYbLogCBgxYgSGDBlSaQUSERERUenUCnSNGzfGrVu38OOPP+LChQvIyMiAs7Mz3n//ffTq1auyayQiIiKiUqh96y8jIyNMmTKlMmshIiIiIhEqdKcIIiIiIqp+DHREREREWo6BjoiIiEjLMdARERERaTkGOiIiIiItx0BHREREpOUY6IiIiIi0HAMdERERkZZjoCMiIiLScgx0RERERFqOgY6IiIhIyzHQEREREWk5BjoiIiIiLcdAR0RERKTlGOiIiIiItBwDHREREZGWY6AjIiIi0nIMdERERERajoGOiIiISMsx0BERERFpOQY6IiIiIi3HQEdERESk5RjoiIiIiLQcAx0RERGRlmOgIyIiItJyDHREREREWo6BjoiIiEjLMdARERERaTkGOiIiIiItx0BHREREpOVqbKC7efMmvvvuOwQFBcHT0xN6enqQSCRYsGBBmcseO3YM/fr1g7W1NYyNjeHu7o4vv/wSL168qILKiYiIiKqWXnUXoMrq1auxYsWKci+3fPlyhISEQCKRoEuXLrC1tUVsbCwWLVqEXbt2IS4uDtbW1pVQMRERUe2TkpKC9PT06i5DKWtrazg6OlZ3GTVCjQ10LVu2xIwZM9CmTRt4eXlh0aJF2Lx5c6nLJCYmYvr06dDV1UVUVBT69u0LAMjNzcXAgQNx/PhxTJgwATt37qyKl0BERKTVUlJS4Obugfy83OouRSkjYxPcTLrBUIcaHOg++ugjuec6OmWfHV68eDEEQUBwcLAszAGAiYkJIiIi4Orqil27diEpKQnu7u4ar5mIiKg2SU9PR35eLjz9psPUxqG6y5GT8yQVV3eFIz09nYEONTjQldfLly9x8OBBAEBAQIDCfCcnJ3h7eyM2NhZ79uxBaGhoVZdIRESklUxtHGBh16S6y6BS1NhOEeV169Yt5Oa+PiTcrl07pW2k0xMTE6usLiIiIqLKVmsC3d27dwEAVlZWMDc3V9rGwcFBri0RERFRbVBrTrlmZ2cDAExNTVW2MTMzAwBkZWWVuq6CggIUFBTInpfVnoiIiKg61ZojdJq0ePFiWFpayh7SI3tERERENVGtCXTS06w5OTkq20gHFrawsCh1XaGhocjMzJQ9UlNTNVcoERERkYbVmlOuzs7OAIDnz58jOztb6XV00mAmbauKoaEhDA0NNV0iERERUaWoNUfo3NzcYGJiAgA4f/680jbS6V5eXlVWFxEREVFlqzWBzsDAAO+99x4AYOvWrQrz7927h/j4eADA4MGDq7Q2IiIiospUawIdAMycORMSiQQbNmxAdHS0bHpubi7Gjh2LV69ewc/Pj3eJICIiolqlxl5Dd/HiRUyaNEn2/M6dOwCAH3/8EQcOHJBN37NnDxo2bAjg9anU8PBwhISEoF+/fujWrRvq16+P2NhYPHz4EG5ublizZk3VvhAiIiKiSlZjA11WVhbOnj2rMP3+/fu4f/++7HnJ8eIAYNq0afD09ER4eDjOnTuHnJwcODo6IjQ0FKGhoSoHHSYiIiLSVjU20Pn4+EAQBFHL+vr6wtfXV8MVEREREdVMteoaOiIiIqI3EQMdERERkZarsadciYiI3iQpKSlIT0+v7jLk3Lhxo7pLIDUx0BEREVWzlJQUeLi7ITcvv7pLIS3FQEdERFTN0tPTkZuXjy3dPOFhZVbd5cgcSn2CORf/qu4ySA0MdERERDWEh5UZvKwtqrsMmRvPX1R3CaQmdoogIiIi0nIMdERERERajoGOiIiISMsx0BERERFpOQY6IiIiIi3HQEdERESk5RjoiIiIiLQcAx0RERGRlmOgIyIiItJyDHREREREWo6BjoiIiEjLMdARERERaTkGOiIiIiItx0BHREREpOUY6IiIiIi0HAMdERERkZZjoCMiIiLScgx0RERERFqOgY6IiIhIyzHQEREREWk5BjoiIiIiLcdAR0RERKTlGOiIiIiItBwDHREREZGWY6AjIiIi0nIMdERERERajoGOiIiISMsx0BERERFpOQY6IiIiIi3HQEdERESk5RjoiIiIiLQcAx0RERGRlmOgIyIiItJyetVdANVsKSkpSE9Pr+4yFFhbW8PR0bG6yyAiIqoRGOhIpZSUFLi5eyA/L7e6S1FgZGyCm0k3GOqIiIjAQFcj1NSjYDdu3EB+Xi48/abD1MahusuRyXmSiqu7wpGens5AR0REBAa6apeSkgIPdzfk5uVXdykqmdo4wMKuSXWXQURERCrU2kC3Y8cOfP/997h8+TJevnyJJk2a4MMPP8S0adOgr69f3eXJpKenIzcvH1u6ecLDyqy6y5FzKPUJ5lz8q7rLICIiojLUykA3depUrFixAnp6eujevTvMzMzw+++/44svvkBUVBSOHDkCY2Pj6i5TjoeVGbysLaq7DDk3nr+o7hKIiIhIDbVu2JK9e/dixYoVMDMzw9mzZ3H48GHs2rULt2/fhqenJ+Li4jBnzpzqLpOIiIhIY2pdoFu0aBEAYObMmfDy8pJNt7a2xg8//AAAWLVqFTIzM6ulPiIiIiJNq1WB7sGDB0hISAAABAQEKMzv3LkzHBwcUFBQgEOHDlV1eURERESVolYFusTERABA3bp14eLiorRNu3bt5NoSERERabtaFeju3r0LAKWOTebg4CDXloiIiEjb1apertnZ2QAAU1NTlW3MzF4PDZKVlaWyTUFBAQoKCmTPpdfblbaMWC9evO5JeiE9Ey8KizS+/oq48TwHAJCV9heKXtaccfJy0+8DeP27q4y/CVUtfgbE4eegdqmpn4M39TMgXZ8gCBpdb6USapGFCxcKAARvb2+VbWbNmiUAEHr16qWyTVhYmACADz744IMPPvh4gx+pqamVEVcqRa06Qmdubg4AyMnJUdlG+l+QhYXqMd9CQ0MREhIie15cXIynT5+iXr16kEgkGqq25svKyoKDgwNSU1NL/X0R1Vb8DNCb7k39DAiCgOzsbNjZ2VV3KWqrVYHO2dkZAJCamqqyjXSetK0yhoaGMDQ0lJtmZWVV0fK0loWFxRv1QSb6N34G6E33Jn4GLC0tq7uEcqlVnSLatGkDAMjIyFDZ6eH8+fMAIDdGHREREZE2q1WBrlGjRmjfvj0AYOvWrQrz4+LikJqaCkNDQ/Tr16+qyyMiIiKqFLUq0AHArFmzAABff/01Ll68KJuekZGBSZMmAQAmT56sdYdSq4OhoSHCwsIUTj8TvSn4GaA3HT8D2kMiCNrUJ1c9U6ZMwcqVK6Gvr48ePXrA1NQUx48fx/Pnz+Ht7Y2jR4/C2Ni4usskIiIi0ohaGegAYPv27fj+++9x6dIlFBYWonHjxhg5ciSmTZsGAwOD6i6PiIiISGNqbaAjIiIielPUumvoiIiIiN40DHQAbt++jcmTJ6N58+YwNTWFkZGRrMfs5MmTsWvXriqpIzIyEhKJBEFBQVWyPU2LiYmBRCJReJibm6NVq1aYOXMmHj9+XN1lkoY5Ozsr/buXfHz77bfw8fGBRCJBTExMldZ34sQJjBgxAk5OTjAyMoK5uTlcXFzw7rvv4ssvv8SZM2eqtB4SLzk5WfaeSk5OLrWt9H0ZGRkpmxYUFKQwjUqnye8lZfsKQ0NDNGrUCO+//z4OHDhQ8YLfYLVqYGExdu/ejYCAABQUFKBevXrw9vaGjY0Nnj17hkuXLuH777/Htm3b4OfnV92lapXAwEAAr0fbvnfvHs6cOYMrV64gMjISMTExcHd3r+YKSdO8vb3RpEkTpfOaN2+OvXv3Vm1BAD7//HMsXboUAODq6oqePXvC3NwcDx8+xMWLFxETE4ObN29i586dVV4b1RyRkZEIDg5GYGAgw14VKLmvyMzMRGJiIvbv34/9+/dj2rRpWLZsWTVXqJ3e6ED3zz//IDAwEAUFBZg+fToWLFgAIyMjuTYXLlyosp394MGD8fbbb9eKIVX+vVO8desWevTogfv372PcuHE4depU9RRGleajjz4q9b94d3d35ObmwtHRsUrqOXjwIJYuXQo9PT1s3rwZI0aMkJtfWFiIo0ePqhyEnIgq53vp3/uKoqIiTJs2DatWrcLy5cvh7+8vG1OW1PdGB7oDBw7gxYsXsLOzw//+9z+lbdq2bYu2bdtWST2Wlpa1Iswp06xZM3z11VcIDg5GbGwsHj58iIYNG1Z3WVSFqirISW3btg0AMGzYMIUwBwD6+vocYJyoDFXxvaSnp4elS5di06ZNyMrKQlRUFAOdCG/0NXT//PMPAMDGxkat9llZWbCwsICenl6p94vt168fJBIJfvjhB9m0ktcPxcbGYsCAAbCxsYGOjo7saJaqaxWk16b5+PigsLAQ33zzDVq0aAFjY2PUq1cPQ4YMwY0bN1TWExcXhz59+sDKygpmZmZo3749Nm3aBACy6xiUycvLQ3h4ON5++21YWVnByMgIbm5u+Pzzz5GRkaHW76ykksH43r17AIC5c+dCIpFg7ty5Spcp+dpVTS8oKMC8efPQrFkzGBkZwdHREV988QXy8/MBvD6kP2PGDLi6usLIyAjOzs6YO3cuioqKFLZX8hqby5cvY8iQIbCxsYGxsTHeeustrFixAq9evSr3ayf5z0BJJX/n165dw/Dhw9GwYUPo6urKvS+Kioqwbt06+Pj4oG7dujA0NISLiwsmTpyo9PMo/XzXr19fVL3Pnj1DWFgYWrduDXNzc5iYmMDT0xMLFixAbm6uQvuS7+UnT57g448/hoODAwwMDODg4IBPPvkEz58/V7qtHTt2wNfXF/Xq1YO+vj7q1auH5s2b4z//+Q+uXLmi0D43Nxdff/01vLy8ZLW1aNECs2fPxrNnzxTaS689c3Z2xqtXr7Bs2TK0adMGZmZmKj//bwpnZ2cEBwcDADZu3Ch3fVfJ/Y46+/Ds7GysXbsWQ4YMQdOmTWFqagpTU1N4enriyy+/VPn3f/jwIaZMmSLbh5mYmMDBwQE9evRQebDh3Llz+OCDD2BnZwcDAwPUr18fAwYMwNGjR5W2L/k5u3v3LkaNGoUGDRrA0NAQjRs3xuzZs1FQUKCwXFnX0D148ACfffYZPD09YW5uDlNTUzRr1gxBQUGIj49X/ktXwsjICE2bNgXwf5/dko4dO4ZPPvkErVu3hrW1tezau+HDhyMhIUHpOivymRQEAevXr0e7du1gYmKCevXqoW/fvoiPj1f5vSSVlpaGkJAQeHh4wMTEBObm5mjfvj1WrVpV5vdOafvAsrzRR+ikRwyuXbuG48ePo0ePHqW2t7CwQFBQEL777jusWbMGCxcuVGhz584dREdHw8LCAqNHj1aYv2PHDqxZswbu7u7w9fXF06dP1R6Bu7CwEP369UN8fDy6du0KDw8PnDt3Dnv27MGJEyeQmJgIZ2dnuWW2bduGDz/8EMXFxfD09ETLli3x4MEDBAcH4/r16yq3lZaWhj59+uDq1auoW7cu2rdvD3Nzc1y8eBFLly7Fjh07EBMTAycnJ7VqB14HYilNjTr+8uVL9O7dG4mJifDx8YGbmxtiY2OxZMkSXL9+HRs3bkSnTp3w9OlTdO3aFU2bNsWpU6cwb948/PPPP1i9erXS9Z47dw4TJ05EgwYN0KNHDzx79gwxMTGYOnUq4uLisH379jf+i1DT4uPjMWHCBDRs2BBdu3ZFXl4ezM3NAbz+ohw4cCBiYmJgZmaGtm3bwsbGBlevXsWaNWuwY8cOHD16VHY/Z+D/Pt87d+7EZ599Bnt7e7VruX79Ovr06YPU1FQ0bNgQnTt3hr6+Ps6dO4c5c+Zg165diImJUXrkIjU1FV5eXigsLIS3tzfy8/Nx+vRprFq1CmfPnsXp06ehr68vaz9//nyEhYVBT08PnTp1gr29PTIzM5GSkoKIiAi0aNECb731lqz906dP0aNHD1y6dAkWFhbo3r079PX1cfLkSSxcuBBbt27F77//rrAvAF5/SQ0ZMgTR0dHo0qULPDw88Oeff6r9e6mNhg4dijNnzuD06dNo3LgxOnfuLJun7Frf0vbhly9fxrhx42BjYwM3Nze0bdsWz549w4ULF7Bo0SJs374dZ86cQb169WTre/ToEdq1a4e0tDQ4OjqiT58+MDIyQlpaGi5duoQLFy5gxowZcjWsXbsWEyZMQHFxMdq0aQMfHx/cu3cPBw4cwIEDBzB37lyEhYUpfb2XLl3ClClTUKdOHXTr1g1Pnz7F6dOnsXDhQvz555/Ys2eP2r+748ePY+jQoXj+/Dnq16+PHj16wMDAAMnJybLbb3bq1Ent9Um/I2xtbRXmTZgwAampqWjRogW8vb2hp6eHpKQkbN++Hbt37y71WvfyfiYB4OOPP8bq1auho6ODLl26oGHDhrh69Sq6du2KqVOnqnwNp06dwqBBg/Ds2TM4OzujZ8+eKCgowLlz5/DJJ58gKioKBw4cUNgeUPo+UC3CGyw7O1uwt7cXAAgSiUTw8fERvvrqK+HgwYPC48ePlS5z69YtQSKRCPXr1xfy8/MV5k+fPl0AIHzyySdy07t16yYAEAAI33//vdJ1b9iwQQAgBAYGyk0/ceKEbNk2bdoIDx8+lM3Ly8sTevfuLQAQxo0bJ7fcgwcPBDMzMwGAsGLFCrl5J0+eFExNTWXrLam4uFjw9vYWAAhjx44VsrKyZPMKCwtlr/Hdd99VWacyM2bMEAAIRkZGQm5uriAIghAWFiYAEMLCwpQuI11nt27dVG6rQ4cOQnp6umxecnKyUKdOHQGA4OnpKQwYMEDIycmRzU9ISBD09PQEHR0d4d69e3LrDQwMlK130qRJQmFhoWzetWvXBBsbGwGAsGbNGqX1vomcnJwEAMKGDRtKbSf9DJw4cUJuesnf+cyZM4VXr14pLBsQECAAEPr37y/8888/cvOWL18uABCaNm0qFBUVyaafO3dO0NPTEwAIxsbGwtChQ4Vvv/1WOHXqlNz74d9yc3OFxo0bCwCE2bNnCwUFBbJ5OTk5gr+/vwBACA4OlltO+l4GIAQFBcntH1JSUmT7mq1bt8qm5+fnC8bGxoKZmZmQlJSkUEtycrJw48YNuWnDhw8XAAgdO3aUe99nZ2cLffv2FQAInTp1klvm7t27stoaNWok3Lx5U+Xrr8lKvo67d++W2lbZ+1L6Xvv3e1XVvrckdfbhqampwrFjxxTewzk5OcLo0aNl+5WS5s2bJ9t/FxcXy817+fKlcOzYMblpV65cEfT09ASJRCJs2rRJbt6hQ4cEAwMDAYBw5MgRuXklP2dffvml3Gfl6tWrsu+D+Ph4tX43KSkpgqWlpexzW/JzIgiC8M8//wixsbFy00rbV1y/fl3Q1dUVAAgJCQkK8/fs2SM8ffpU6XQ9PT2hXr16su8VKTGfSUEQhH379gkABDMzM+H06dNy88LDw2Xr/Pf30sOHD4V69eoJEolE+OGHH+TeB+np6UL37t0FAMK8efPkllNnH6iONzrQCYIgJCUlCR07dpT9Mks+WrduLaxevVrujS8IgtCvXz8BgLB582a56bm5uUKdOnUEiUSisHOW7gy6d++uspayAp1EIhEuXbqksNyZM2cEAIKrq6vc9Pnz5wsAhHfeeUfp9qQB698B7LfffpO9/pKBRurVq1dCy5YtBQDC1atXFeosub7i4mLh3r17woIFC2Rfrp9++qlsfkUDnUQikatB6tNPP5V9IP8dAARBEAYMGCAAEDZu3Cg3XfrBatiwoZCXl6ew3HfffScLD/SadCet6iH925UV6Jo1a6bwWROE1zt6iUQi2NnZyf1zUZL0MxkVFSU3PSoqSmjUqJFCTfr6+kLPnj0VvvQEQRBWr14tC4/KZGdnC/Xr1xf09PTkvmCk7+VGjRopDYxff/21AEAYM2aMbNrjx48FAMJbb72ldFv/du/ePUFHR0eQSCTC5cuXFebfv39fMDIyEgDIfRGVDEL/DgHapCYEutL24aXJyckR9PT0BBsbG7npkyZNEgAIu3fvVms9Y8eOFQAIQ4YMUTp/8uTJAgChZ8+ectOlr71t27YKwVEQBGHChAkCAGH+/Ply01X9bqZOnSoAEAYMGKBW3YKg/G/y/Plz4fDhw4K7u7vsn6jykv6TdfDgQbnpYj6TgiDIgldoaKjS7bVv317p99IXX3whABAmT56sdLn79+8L+vr6go2NjdzfoKx9oLre6GvoAMDNzQ1nzpzB2bNn8d///he9e/eWXVN36dIlTJw4EX369MHLly9ly0yZMgUAsGrVKrl1bd26Fc+ePYOvry/c3NyUbm/o0KGia3V0dESrVq0Upnt4eAB4fS1DSSdPngQAfPjhh0rXp2r6wYMHAQB+fn7Q01M8K6+jo4OuXbsCgMprJKTXoOjo6MDJyQmzZ89GUVERAgICsGTJEqXLiOHo6IiWLVsqTJdei9G2bVul11BJ56elpSld7wcffKDQ4xn4v+FYbt++rXLZN5W3tzcCAwMVHn369FFr+UGDBkFXV1dh+qFDhyAIAvr27avy9IP0WpZ/vx/79++Pv//+G1FRUZgyZQo6deoEExMTWQ/XXr16KZyakr7/hw8frnRbZmZmaNeuHYqKipReu9OjRw+YmJgoTFf2ObWxsYGzszOuXLmC6dOnl3oZBPD6dI70NFvJ07BS9vb26N27N4DX4+8pwyGYKkadfXh8fDy++eYbfPzxxwgODkZQUBAmTZoEAwMDPHnyRO46xw4dOgAAZs6cid27d+PFixelrlt6Daqqa9rGjh0LAIiNjVV6vW///v2VXi6i6ntElejoaADAuHHj1GpfUnBwsOw7wsrKCr1798bt27exZcsWfPXVVyqXS0tLw9q1azF9+nRZT9mgoCDZZQM3b95Uulx5PpNFRUWy/Yiq78iAgACl08vad9jb26Np06Z48uQJbt++rTBf1T5QXW/0NXQldejQQfbBEgQBiYmJWLp0KbZt24Zjx45hxYoV+OyzzwAAPXv2hIeHB86ePYsLFy7ILvb//vvvAQCTJ09WuR1l17WoS1UvQQsLCwBQuKD1/v37pW5T1fS///4bADBnzhzMmTOn1JqePHmidLo0+EgkEpiYmMDFxQV9+vRRGr4qQtXvxMzMrNT50mAg7Tjxby4uLiqXq1evHjIyMnD//n3Y2dmVt+Raq6xhS8pS1vsxIiICERERpa5D2ftRX18f/fv3R//+/QG8/pzExMRg9uzZOH/+PObPn4/33ntP9vmXbm/UqFEYNWpUubdX1uf03++5TZs2YejQoVi2bBmWLVuGunXromPHjujZsydGjRoFa2trWVvpF4+q9ycANG7cWK5tSfXr11f6xaYtSgYRoYy7Vkrna/pa19L24Y8fP4afnx/i4uJKXUdWVhbq1KkD4PX77OjRo/j555/h5+cHXV1dNG/eHJ07d8bQoUPRvXt3uWXLeg9I//75+fnIyMhQ+Ie2vO9PVaQd28SMKVpyHLonT54gNjYW2dnZmDhxIpo2bSr7LJY0b948LFy4EIWFhSrXW/I67ZLK85rT09Nlz8V+d3bp0kVljVJPnjxBs2bN1FqvuhjolJBIJPDy8sIvv/yC3Nxc7N+/H3v37pUFOolEgk8++QSTJk3CqlWrsGHDBvzxxx+yTgnSLw5ljI2NRdeloyPugKqqHZqq6cXFxQCAzp07y3YOqrRo0ULpdE0NzimtRZWyfidif2fqKOsLhcpH1WdD+h5o3bq10iPUJXXs2LHM7RgaGqJ3797w9vaGu7s7Hjx4gH379sm+RKTb69Onj9KLs0tS1imovO+5Ll26IDk5GQcPHsTJkycRHx+Pw4cP47fffkNYWBj27NlTZoctdVVk/1MTmJqayn7Oyckpta30SJf0nztNKe13+NFHHyEuLg7vvPMO5s2bh1atWqFOnTqyC+Dt7Ozw8OFDuX2Hjo4OtmzZglmzZuHgwYM4ffo0Tp8+jdWrV2P16tUYMGAA9uzZU6EjNyVV5j5RXf/+5y8zMxODBw/GiRMn8MEHH+D69ety/3js3r0bc+fOhZmZGVatWoXu3bvDzs4OxsbGkEgkmDVrFhYvXqxyn6zp11zWd+fQoUPl3qvKlOwYI1XRzycDXRl69eqF/fv3Iz09XW766NGjMWvWLGzbtg3/+9//ZKdfJ06cWCM+MMDrw7s3b95UeYscVdMdHBwAAO+//75C7ypNMzAwAPC6F6My0v8Cq5qqwWazs7NlQ7Y0atSoKkt6Y0nfj97e3gqXOVSEmZkZ3nnnHezcuVPu8+3g4ICkpCSMHTu2QpdIlIexsTGGDh0q296TJ08we/Zs/PTTTxgzZozscyDtqSs9EqCMdF55evVqi7p168LMzAwvXrzAX3/9pfKI/9OnT/H06VMAVTf+YU5ODg4dOgQdHR0cOnQIVlZWCvMfPXqkcvnmzZujefPm+OyzzyAIAn7//XcEBAQgKioKmzZtkg2tYm9vjzt37uDvv/9W+vqlf38jIyPUrVtXcy/wXxwdHXHz5k0kJSWpvEOMuiwtLfHrr7/C3d0d9+7dw7JlyzB79mzZ/O3btwMAFi5cqPQUr7LTl2LVq1cPhoaGKCgowL1799C8eXOFNqV9d96+fRtffPEF2rVrp7Ga1FUzkkc1UecIS0pKCgDFL29TU1OMHTsW+fn5WLRoEXbu3AkjIyPZ9Qs1gfQ6t19++UXpfGm38n/r27cvgNfd8yv7KJT0S0fVOHrSaxKq2o4dO5SOybR582YAQJMmTWrlF2ZNJH0/7t+/X+3TQYD4z7d0e9IvkepgY2Mju9Y0JSVFds1V165doaOjg0uXLuHy5csKyz18+FB2bdO7775bdQVXER0dHXTr1g0ASr3HtvTuPnXq1EHr1q3LXK/0H0tlY4SpKzMzE69evYKFhYVCmAOALVu2qL0/lUgk6NGjh+xarUuXLsnmSa8XVXUWZP369QBeH/lVdg20pkivjV27dq1G1mdjYyMLcf/73//kxoeThnNlR8QfP36scuw9MfT19fHOO+8AUP0dqeo7tbr3HW90oPvhhx8QGBio9MJ+QRCwe/du2REBZSPNT548GTo6Oli2bBlevnwJf39/pYdRq8vYsWNhYmKCuLg42fV9UqdPn5Yb+Lik999/H+3bt8e5c+cQHBys9DqhZ8+eYc2aNRXaAQJA9+7doaOjg8OHD8s6cQCvf/8rV64sdaddmdLS0jBjxgy5i4pv3LiB+fPnAwCmTZtWLXW9idq0aQM/Pz+kpqZiyJAhSv87zsnJwc8//yw3IOnYsWMxe/Zs/PXXXwrt8/LyMHfuXJw7dw56enpyR+LGjRsHJycn7NixA1988YXSo8ePHj3SyBfZvXv3sG7dOqXX/kRFRQF4HUqk1/o4Ojpi2LBhEAQB48ePlxvgOycnB+PGjUN+fj46depUrvG/tMnnn38OiUSCn3/+Wek1lX/88QdmzZoFAJg+fbrS8b7+TRroy+qUUhpbW1vUqVMHz58/l/3jJ3XmzBmEhoYqXW7Tpk24cOGCwvTs7GxZB4iSQWbKlCnQ09PD3r17sWXLFrlljhw5gh9//BEAKv3sSkhICMzNzbF//37Mnj1b4dq2x48fl3kt4b9NmjQJjo6OyMzMRHh4uGy6tPPCTz/9JNdBMTMzE4GBgcjMzKzAK1H06aefAgBWrlyJM2fOyM1bsWIFzp49q3S5zz77DFZWVli2bBnCw8PlapW6e/euwt9NY0T3j60FpONXARBsbGyEXr16CQEBAUK/fv0EZ2dn2byRI0eqHBdm0KBBsnYXLlxQuS1VQzaUVNawJf/uIl2StIZ/27x5s6CjoyMbGsHf31/o1q2boKOjIxu2RF9fX2G5Bw8eCK1btxYACKampkKnTp2EESNGCEOGDBFat24tGy+o5NAeZY1Dp8qUKVMEAIKurq7g4+MjDBkyRGjcuLGgr68vzJw5s9RhS1T9TsoahkDVcCnS7uMTJkwQjIyMBBcXF2HEiBFC7969ZeM7DR48WGm3/zeVpsahK235rKwsoUePHgIAwcDAQGjfvr3wwQcfCMOGDRPat28v+9uUHLPt/fffl70fXV1dhQEDBggBAQGCr6+vbJxCXV1d4YcfflDY3rVr12T7ACsrK6Fr165CQECAMGjQIKF58+aCRCIRbG1t5ZYRMwRPYmKi7DMofU0ffPCB0KZNG9mwPOvWrZNbT3p6utCqVSsBgGBpaSkMGjRIGDp0qGyMRBcXF4UhPaTDfTg5Oan8HWuTFStWyPZBrq6uwtChQ4URI0YI7dq1EyQSiQBAGDFihMIQEKreawUFBYKdnZ0AvB7rc/To0cLYsWOFJUuWyNqosw8v+Z3SsWNHwd/fX/D29hYkEokwatQo2Wel5N9H+j61s7MT+vXrJ3z44YdCv379ZGO8tWzZUmG4nh9//FG2X/fy8hICAgJk2wEgzJ07V6G2sj5nqvaZpe1LDx8+LJibmwsABFtbW2HQoEHCsGHDhA4dOgj6+voKy6izr1i/fr0AQDA3NxcyMjIEQRCEv//+W7CyshIACPb29oKfn58wcOBAwdLSUmjYsKEwZswYpZ89scNiCYIgjBs3Tu57yd/fX2jZsqWgq6srTJs2TenQMILweoxXa2trAYBQv359oXv37sKHH34o9O/fXza+ZceOHeWWUWcfqI43+gjd2LFjsXfvXnzyySdwcXHB9evXsWPHDpw4cQK6urrw9/fHb7/9hs2bN6u8Lk46RMA777wDLy+vqixfLSNHjsTvv/+Onj17Ijk5Gfv27ZPdnkb6X0jJXnRSdnZ2OHPmDNasWYMOHTrg5s2b2Llzp+w/rgkTJuDw4cNKh/Yor+XLlyM8PBzNmjWT3ValefPmOHPmjOz3W9U6duyI+Ph4tGzZEkePHkVMTAyaNm2KZcuW8S4R1cDc3BxHjhzB1q1b4evri5SUFOzZswe///478vLy8OGHH2LPnj1ynXi+//57bNiwASNHjoS5uTnOnj2L7du34+zZs3BwcMDkyZNx+fJlTJw4UWF7LVq0wJUrV7BkyRJ4eHjgypUr2LFjB86ePQtTU1PMmDGjXCPqq9K4cWN8++236N+/P54/f45Dhw7h4MGDyMnJwejRo5GQkKBwGUe9evUQHx+PxYsXw8XFBUeOHMGBAwdgbW2NWbNm4cKFCxXuLVfTffrppzh//jzGjh0LXV1dHDp0CLt378bDhw/x/vvvY9++ffjll1/U7khgYGCAw4cPY+DAgbh//z62bNmCiIiIcl/yMXXqVOzduxedOnXCzZs3ERUVhYKCAnz//ffYuHGj0mWmT5+OqVOnolGjRrh48SJ27NiBixcvonnz5vjuu+9w5swZheF6xo0bh/j4eAwdOhRpaWnYvn07kpKS0K9fPxw5ckTlXSI0rVevXrh27RqmTJkCKysrREdH47fffsPz588xatQoTJgwodzrHD16NJo3b47s7GwsXboUwOsevYmJifjwww+hq6uLAwcO4PLly/D390diYqLsOltNWrNmDdauXYtWrVrhzJkz+O2332BnZ4cTJ07I7kij7Luza9eu+PPPPzFnzhw0atQICQkJ2LFjBy5dugRbW1uEhYVp7DT1v0kEgV31KqJz5844ffo0tm7dCn9//+oup1w2bdqEwMBADBgwAPv376/ucmqEoKAgbNy4ERs2bKjQEBxERFQ7jRkzBhs2bEB4eDhCQkKquxyZN/oIXUX99ttvOH36NBwdHausN1x5paSkKO1Zdfr0adk1FtLeU0RERAT8+eefCkPjFBcXY+3atYiMjISRkVGNO4jDYUvKKSMjA1988QWePXuGQ4cOAQCWLFmi1oW31eH333/H2LFj0apVKzg6OkJXVxd37tyR9ZALDg7G4MGDq7lKIiKimmPp0qXYvn072rRpA3t7e+Tk5OD69etITk6Grq4ufvjhBzRs2LC6y5TDQFdO2dnZiIiIgJ6eHlxdXTF9+nSVt/moCd5++20EBwcjNjYWMTExyMnJgZWVFXx9fTFmzJga9x8GERFRdRs+fDiysrJw4cIFXLp0CUVFRahfvz6GDx+OqVOn4u23367uEhXwGjoiIiIiLcdr6IiIiIi0HAMdERERkZZjoCMiIiLScgx0RERERFqOgY6IiIhIyzHQEREREWk5BjoiIiIiLcdAR0RERKTlGOiIiIiItNz/A32MVdygsh3TAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [1.6, 50, 8]\n",
    "bars2 = [1.8, 66, 11]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='tomato', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r2, bars2, color='steelblue', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Runtime Increase',fontsize=16)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth/2 for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=16)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=14)\n",
    "plt.tight_layout()\n",
    "plt.savefig('runtime_comparison.pdf')\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

